A versatile framework for attitude tuning of beamlines at advanced light sources

Aside from regular beamline experiments at light sources, the preparation steps before these experiments are also worth systematic consideration in terms of automation; a representative category in these steps is attitude tuning, which typically appears in names like beam focusing, sample alignment etc. With the goal of saving time and manpower in both writing and using in mind, a Mamba-based attitude-tuning framework is created. It supports flexible input/output ports, easy integration of diverse evaluation functions, and free selection of optimisation algorithms; with the help from Mamba's infrastructure, machine learning (ML) and artificial intelligence (AI) technologies can also be readily integrated. The tuning of a polycapillary lens and of an X-ray emission spectrometer are given as examples for the general use of this framework, featuring powerful command-line interfaces (CLIs) and friendly graphical user interfaces (GUIs) that allow comfortable human-in-the-loop control. The tuning of a Raman spectrometer demonstrates more specialised use of the framework with customised optimisation algorithms. With similar applications in mind, our framework is estimated to be capable of fulfilling a majority of attitude-tuning needs. Also reported is a virtual-beamline mechanism based on easily customisable simulated detectors and motors, which facilitates both testing for developers and training for users.

==> anc/figsrc/atti-arch.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099ff"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A3#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="false"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="dynamic">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5ff"/>
    </dia:attribute>
    <dia:attribute name="guides"/>
    <dia:attribute name="guide_color">
      <dia:color val="#00ff00ff"/>
    </dia:attribute>
    <dia:attribute name="display">
      <dia:composite type="display">
        <dia:attribute name="antialiased">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="snap-to-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-object">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="show-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-connection-points">
          <dia:boolean val="true"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="5,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.95,6.95;17.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="5,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="12"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="6,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.95,12.95;16.05,16.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="6,13"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="11,14.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.915,14.0388;15.085,14.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Objective parameter#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11,14.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O1" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="21,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="20.95,4.95;31.05,8.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="21,5"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#aaf3ceff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="26,6.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="21.44,6.03875;30.56,6.96125"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Optimisation algorithm#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="26,6.77375"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O3" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="6,2"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.95,1.95;16.05,5.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="6,2"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#f0e0ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="11,3.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.435,3.03875;14.565,3.96125"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Motor-like devices#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11,3.77375"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O5" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="10,6"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.225,5.53875;10,6.46125"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#get_x()#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="10,6.27375"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="10.5,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.2632,4.95;10.7368,8.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="10.5,5"/>
        <dia:point val="10.5,8"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="16,20.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.9377,18.9093;21.0623,20.5623"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="16,20.5"/>
        <dia:point val="21,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O13" connection="4"/>
        <dia:connection handle="1" to="O16" connection="5"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="12,6"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12,5.53875;14.79,6.46125"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#put_x()#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12,6.27375"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="6,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.95,7.95;16.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="6,8"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="11,9.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7,9.03875;15,9.96125"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Attitude parameters#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11,9.77375"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O11" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="6,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.95,18.95;16.05,22.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="6,19"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#f0e0ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="11,20.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.0625,20.0388;14.9375,20.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Detector-like device#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11,20.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O13" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O15">
      <dia:attribute name="obj_pos">
        <dia:point val="11.5,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="11.2632,4.95;11.7368,8.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11.5,8"/>
        <dia:point val="11.5,5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O16">
      <dia:attribute name="obj_pos">
        <dia:point val="21,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="20.95,15.95;31.05,19.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="21,16"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#aaf3ceff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O17">
      <dia:attribute name="obj_pos">
        <dia:point val="26,17.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.1775,17.0388;29.8225,17.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Evaluation function#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="26,17.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O16" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O18">
      <dia:attribute name="obj_pos">
        <dia:point val="21,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.9377,14.4093;21.0623,16.0623"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="21,16"/>
        <dia:point val="16,14.5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O16" connection="0"/>
        <dia:connection handle="1" to="O1" connection="4"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O19">
      <dia:attribute name="obj_pos">
        <dia:point val="19,20.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="17.6125,20.0388;20.3875,20.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#get_y()#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="19,20.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O20">
      <dia:attribute name="obj_pos">
        <dia:point val="17,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.95,11.7632;21.05,12.2368"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="17,12"/>
        <dia:point val="21,12"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O0" connection="4"/>
        <dia:connection handle="1" to="O23" connection="3"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O21">
      <dia:attribute name="obj_pos">
        <dia:point val="14.5,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.2632,10.95;14.7368,13.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14.5,11"/>
        <dia:point val="14.5,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O22">
      <dia:attribute name="obj_pos">
        <dia:point val="19,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="17.7125,10.5388;20.2875,11.4612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#wrap()#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="19,11.2737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O23">
      <dia:attribute name="obj_pos">
        <dia:point val="21,10.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="20.95,10.45;31.05,13.55"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="21,10.5"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O24">
      <dia:attribute name="obj_pos">
        <dia:point val="26,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.9438,11.0449;29.0563,12.9551"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#"Mathematical"
function#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="26,11.7799"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O23" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O25">
      <dia:attribute name="obj_pos">
        <dia:point val="26,10.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="25.7632,7.95;26.2368,10.55"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="26,10.5"/>
        <dia:point val="26,8"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O23" connection="1"/>
        <dia:connection handle="1" to="O3" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O26">
      <dia:attribute name="obj_pos">
        <dia:point val="14,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.5225,11.5388;14,12.4612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Physical relation#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="14,12.2737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/lib-4w1b.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
class AttiCapi(AttiOptim):
    maxfev, xatol, fatol = 100, 1, 1e-5

    \cm{# A straightforward processing/evaluation function.}
    def proc(self, doc, det, motors):
        doc["data"]["meta"] = \{"x": motors\}
        doc["data"]["eval"] = -doc["data"][det]
        return doc["data"]["eval"]

    def tune_base(self, det, motors):
        dname = det.replace(".", "_")
        mnames = [m.replace(".", "_") for m in motors]
        options = \{
            "disp": True, "maxfev": self.maxfev,
            "xatol": self.xatol, "fatol": self.fatol,
        \}
        \cm{# The optimisation algorithm.}
        return optimize.minimize(
            self.wrap([det], motors, lambda doc: self.proc(doc, dname, mnames)),
            self.get_x(motors), method = "nelder-mead", options = options
        )

    def tune_area(self, area = None):
        if area is None:
            self.tune_area("rot")
            self.tune_area("trans")
        elif area == "rot":
            self.tune_base("D.k6482", ["M.mCapiPitch", "M.mCapiYaw"])
        elif area == "trans":
            self.tune_base("D.k6482", ["M.mCapiH", "M.mCapiV"])
        else:
            raise RuntimeError("unknown area `%s'" % area)

    \cm{# Users simply run `U.atti_capi.tune("rot")' and `U.atti_capi.tune("trans")'}
    \cm{# to tune, respectively, the rotational and translational axes.}
    @stage_wrap
    def tune(self, *args, **kwargs):
        [fix_zero(m) for m in self.motors.values()]
        self.tune_area(*args, **kwargs)
\end{CVerbatim}
\end{document}



==> anc/figsrc/raman-hyst.py <==
#!/usr/bin/python3

import numpy
from matplotlib import colors, pyplot, collections as coll

fwhm, stall, num, threshold = 0.66, 0.15, (20, 40), (0.33, 0.9)
my_gauss = lambda x: numpy.power(2, -4 * x ** 2)
f0 = lambda x: my_gauss((x + stall / 2) / fwhm)
f1 = lambda x: my_gauss((x - stall / 2) / fwhm)

e4 = stall / 2
x0 = numpy.linspace(-0.5, 0.5, num[0] + 1)
e0 = x0[x0 > 0.5 - 1e-9 - stall][0]
x0, x1 = x0[x0 <= e0], x0[x0 >= e0]
y0 = f0(x0)
e2 = x0[y0 >= threshold[0] * y0.max()][-1]
y1 = numpy.full((len(x1),), y0[0])
x3 = numpy.linspace(-0.5, 0.5, num[1] + 1)
x3 = x3[x3 >= stall - 0.5]
y3 = my_gauss((x3 - stall / 2) / fwhm)
e3 = x3[numpy.logical_and(x3 < stall / 2, y3 <= threshold[1] * y0.max())][-1]
y3, y2 = y3[x3 <= e2], y3[x3 >= e2]
x3, x2 = x3[x3 <= e2], x3[x3 >= e2]
y3, y5 = y3[x3 >= e3], y3[x3 <= e3]
x3, x5 = x3[x3 >= e3], x3[x3 <= e3]
x4 = [x3[0], e4]
y4 = [y3[0], f1(e4)]

dash = 30, 0.66, 0.875
x5 = numpy.linspace(x5[0], x5[-1], dash[0])
y5 = f1(x5)
lc5 = numpy.array([x5, y5])
lc5 = numpy.array([
    dash[2] * lc5[:,:-1] + (1 - dash[2]) * lc5[:,1:],
    (1 - dash[2]) * lc5[:,:-1] + dash[2] * lc5[:,1:]
]).transpose((2, 0, 1))
c5 = (numpy.arange(len(lc5)) + 1) / (len(lc5) * dash[1])
c5[c5 > 1.0] = 1.0
c5 = numpy.full((3, len(lc5)), c5).T
c5 = c5 * colors.to_rgb("#ff7f0e") + (1 - c5) * colors.to_rgb("#ffffff")

ex = 0.375
fig, ax = pyplot.subplots()
pyplot.axis("off")
ax.plot(x0, y0, ".-", color = "#1f77b4")
ax.plot(x1, y1, ".-", color = "#ff0000")
ax.plot(x2, y2, "-", color = "#ff7f0e")
ax.plot(x3, y3, ".-", color = "#1f77b4")
ax.plot(x4, y4, ".-", color = "#ff0000")
ax.add_collection(coll.LineCollection(lc5, color = c5))
ax.text(-0.28, 0.9, "(a)", ha = "center", va = "center")
ax.text(0.425, 0.27, "(b)", ha = "center", va = "center")
ax.text(0.28, 0.9, "(c)", ha = "center", va = "center")
ax.text(0.0, 0.8, "(d)", ha = "center", va = "center")
ax.text(0.0, f1(ex), "(e)", ha = "center", va = "center")
ax.plot([0.0, 0.0], [
    0.83, y4[0] + (0.0 - x4[0]) / (x4[1] - x4[0]) * (y4[1] - y4[0])
], color = "#bbbbbb", linewidth = 1.0)
ax.plot([stall - ex, -0.04], [f1(ex)] * 2, color = "#bbbbbb", linewidth = 1.0)
ax.plot([0.04, ex], [f1(ex)] * 2, color = "#bbbbbb", linewidth = 1.0)
pyplot.savefig("raman-hyst.pdf")



==> anc/figsrc/sim-rosen.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{Verbatim}
import numpy
from ophyd import EpicsMotor
from butils.sim import SimMotorImage
def rosenbrock(x):
    return (100.0 * (x[1:] - x[:-1] ** 2.0) ** 2.0 + (1 - x[:-1]) ** 2.0).sum(0)
def test_obj(x):
    return rosenbrock(x) + numpy.random.normal(scale = 1e-2, size = x.shape[1:])
class MySimImage(SimMotorImage):
    def bind(self, obj, motors):
        self.obj, self.motors = obj, motors
        return self.mbind(motors)
    def func(self):
        return self.obj(numpy.array([m.position for m in self.motors]))
m1, m2, m3 = [EpicsMotor("IOC:" + k, name = "M." + k)
    for k in ["m1", "m2", "m3"]]
rosen = MySimImage(name = "rosen")
rosen.bind(test_obj, [m1, m2, m3])
\end{Verbatim}
\end{document}



==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}



==> anc/init_capi.py <==
# Usage: python3 -m mamba.backend.zspawn 5678 \
#            ipython3 -i docs/example_init.py docs/example_config.yaml

print("Example beamline init script loading...")

from bluesky import RunEngine
from butils.common import AttrDict
from butils.ophyd import MyEpicsMotor, SimpleDet
from mamba.backend.mzserver import config_read, server_start

M = AttrDict([
    (k, MyEpicsMotor("xxx:" + k, name = "M." + k))
    for k in ["mCapiPitch", "mCapiYaw", "mCapiH", "mCapiV"]
])
D = AttrDict([
    ("k6482", SimpleDet("k6482:Curr1", name = "D.k6482")),
])

RE = RunEngine({})
U = server_start(globals(), config_read())
U.atti_capi.configure([D.k6482],
    [M.mCapiPitch, M.mCapiYaw, M.mCapiH, M.mCapiV])

print("Beamline init script loaded.")



==> anc/lib_4w1b.py <==
from scipy import optimize
from mamba.attitude.common import stage_wrap, make_saddon, AttiOptim

def fix_zero(motor):
    motor.offset_freeze_switch.set(1).wait()
    rbv, velo = motor.position, motor.velocity.get()
    if abs(rbv) >= 80.0:
        return
    dif = 100.0 if rbv >= 0.0 else -100.0
    motor.velocity.set(100).wait()
    motor.move(-dif)
    motor.set_current_position(0.0)
    motor.move(rbv + dif)
    motor.velocity.set(velo).wait()

class AttiCapi(AttiOptim):
    maxfev, xatol, fatol = 100, 1, 1e-5

    def proc(self, doc, det, motors):
        doc["data"]["meta"] = {"x": motors}
        doc["data"]["eval"] = -doc["data"][det]
        return doc["data"]["eval"]

    def tune_base(self, det, motors):
        dname = det.replace(".", "_")
        mnames = [m.replace(".", "_") for m in motors]
        options = {
            "disp": True, "maxfev": self.maxfev,
            "xatol": self.xatol, "fatol": self.fatol,
        }
        return optimize.minimize(
            self.wrap([det], motors, lambda doc: self.proc(doc, dname, mnames)),
            self.get_x(motors), method = "nelder-mead", options = options
        )

    def tune_area(self, area = None):
        if area is None:
            self.tune_area("rot")
            self.tune_area("trans")
        elif area == "rot":
            self.tune_base("D.k6482", ["M.mCapiPitch", "M.mCapiYaw"])
        elif area == "trans":
            self.tune_base("D.k6482", ["M.mCapiH", "M.mCapiV"])
        else:
            raise RuntimeError("unknown area `%s'" % area)

    @stage_wrap
    def tune(self, *args, **kwargs):
        [fix_zero(m) for m in self.motors.values()]
        self.tune_area(*args, **kwargs)

saddon_capi = make_saddon("atti_capi", AttiCapi)


